Securing Cryptographic Software via Typed Assembly Language (Extended Version)

Authors of cryptographic software are well aware that their code should not leak secrets through its timing behavior, and, until 2018, they believed that following industry-standard constant-time coding guidelines was sufficient. However, the revelation of the Spectre family of speculative execution attacks injected new complexities. To block speculative attacks, prior work has proposed annotating the program's source code to mark secret data, with hardware using this information to decide when to speculate (i.e., when only public values are involved) or not (when secrets are in play). While these solutions are able to track secret information stored on the heap, they suffer from limitations that prevent them from correctly tracking secrets on the stack, at a cost in performance. This paper introduces SecSep, a transformation framework that rewrites assembly programs so that they partition secret and public data on the stack. By moving from the source-code level to assembly rewriting, SecSep is able to address limitations of prior work. The key challenge in performing this assembly rewriting stems from the loss of semantic information through the lengthy compilation process. The key innovation of our methodology is a new variant of typed assembly language (TAL), Octal, which allows us to address this challenge. Assembly rewriting is driven by compile-time inference within Octal. We apply our technique to cryptographic programs and demonstrate that it enables secure speculation efficiently, incurring a low average overhead of $1.2\%$.

==> code/dep-infer-extra/boundary-check.c <==
void f(uint64_t *x, uint64_t size, uint64_t idx) {
    x[0]++;
    if (idx < size) {
        x[idx]++;
    }
}

